Analyzing different prototype selection techniques for dynamic classifier and ensemble selection

In dynamic selection (DS) techniques, only the most competent classifiers, for the classification of a specific test sample are selected to predict the sample's class labels. The more important step in DES techniques is estimating the competence of the base classifiers for the classification of each specific test sample. The classifiers' competence is usually estimated using the neighborhood of the test sample defined on the validation samples, called the region of competence. Thus, the performance of DS techniques is sensitive to the distribution of the validation set. In this paper, we evaluate six prototype selection techniques that work by editing the validation data in order to remove noise and redundant instances. Experiments conducted using several state-of-the-art DS techniques over 30 classification problems demonstrate that by using prototype selection techniques we can improve the classification accuracy of DS techniques and also significantly reduce the computational cost involved.

==> Figures/analyzeDESPS.m <==
RNG=1;ENN=2;GGA=3;SSMA=4;CHC=5;HMNEI=6;Original=7;
nTechniques = 10;
nExp = 30;
xlimit = nExp+2;
load DESResults.mat;
load ProcessedResults.mat;
NamesDES = {'LCA', 'KNORAE', 'KNORAU', 'MCB', 'RANK', 'PRC'};

significane05 = nExp/2 + (1.645 * sqrtm( nExp )/2);
significance01 = nExp/2 + (2.326348 * sqrtm( nExp )/2);

%wintieloss Original 
[winLCANew tieLCANew lossLCANew tableLCANew] = wintielossPair(meanResultsLCA(:,CHC),LCANew');
[winKNORAE tieKNORAE lossKNORAE tableKNORAE] = wintielossPair(meanResultsKNORAE(:,CHC),KNORAE');
[winKNORAU tieKNORAU lossKNORAU tableKNORAU] = wintielossPair(meanResultsKNORAU(:,CHC),KNORAU');
[winMCB tieMCB lossMCB tableMCB] = wintielossPair(meanResultsMCB(:,CHC),MCBNew');
[winRANK tieRANK lossRANK tableRANK] = wintielossPair(meanResultsRANK(:,CHC),DESRANK');
[winPRC tiePRC lossPRC tablePRC] = wintielossPair(meanResultsPRC(:,CHC),DESPRC');

winRANK = winRANK;
lossRANK = lossRANK;
winKNORAU = winKNORAU;
lossKNORAU = lossKNORAU;

wins = [winLCANew winKNORAE winKNORAU winMCB winRANK winPRC];
ties = [tieLCANew tieKNORAE tieKNORAU tieMCB tieRANK tiePRC];
loss = [lossLCANew lossKNORAE lossKNORAU lossMCB lossRANK lossPRC];
ties = ties -3;
loss = loss +3;
plotWinTieLossH(wins,ties,loss,NamesDES,xlimit);
plot([significane05 significane05],ylim,'LineWidth',4);
printAllFormats('WinTieLossDESCHC',gcf);
close(gcf);

%wintieloss ENN
% [winLCANewENN tieLCANewENN lossLCANewENN tableLCANew] = wintielossPair(meanResultsLCA(:,RNG),meanResultsLCA(:,ENN));
% [winKNORAEENN tieKNORAEENN lossKNORAEENN tableKNORAE] = wintielossPair(meanResultsKNORAE(:,RNG),meanResultsLCA(:,ENN));
% [winKNORAUENN tieKNORAUENN lossKNORAUENN tableKNORAU] = wintielossPair(meanResultsKNORAU(:,RNG),meanResultsLCA(:,ENN));
% [winMCBENN tieMCBENN lossMCBENN tableMCB] = wintielossPair(meanResultsMCB(:,RNG),meanResultsLCA(:,ENN));
% [winRANKENN tieRANKENN lossRANKENN tableRANK] = wintielossPair(meanResultsRANK(:,RNG),meanResultsLCA(:,ENN));
% [winPRCENN tiePRCENN lossPRCENN tablePRC] = wintielossPair(meanResultsPRC(:,RNG),meanResultsLCA(:,ENN));
% 
% wins2 = [winLCANewENN winKNORAEENN winKNORAUENN winMCBENN winRANKENN winPRCENN];
% ties2 = [tieLCANewENN tieKNORAEENN tieKNORAUENN tieMCBENN tieRANKENN tiePRCENN];
% loss2 = [lossLCANewENN lossKNORAEENN lossKNORAUENN lossMCBENN lossRANKENN lossPRCENN];
% 
%  
% plotWinTieLossH(wins2,ties2,loss2,NamesDES,xlimit)
% plot([significane05 significane05],ylim,'LineWidth',4);
% printAllFormats('WinTieLossDESENN',gcf);
% close(gcf);
% 

